Dynamic Boundary Time Warping for Sub-sequence Matching with Few Examples

The paper presents a novel method of finding a fragment in a long temporal sequence similar to the set of shorter sequences. We are the first to propose an algorithm for such a search that does not rely on computing the average sequence from query examples. Instead, we use query examples as is, utilizing all of them simultaneously. The introduced method based on the Dynamic Time Warping (DTW) technique is suited explicitly for few-shot query-by-example retrieval tasks. We evaluate it on two different few-shot problems from the field of Natural Language Processing. The results show it either outperforms baselines and previous approaches or achieves comparable results when a low number of examples is available.

==> img/example.py <==
import numpy
import matplotlib.pyplot as plt

from tslearn.generators import random_walks
from tslearn.preprocessing import TimeSeriesScalerMeanVariance
from tslearn import metrics
import matplotlib.lines as mlines
import matplotlib
import numpy as np
import random


matplotlib.rcParams.update({'font.size': 17})

"""
numpy.random.seed(0)
n_ts, sz, d = 2, 20, 1
dataset = random_walks(n_ts=n_ts, sz=sz, d=d)
dataset[1] += 10
scaler = TimeSeriesScalerMeanVariance(mu=0., std=1.)  # Rescale time series
dataset_scaled = scaler.fit_transform(dataset)
"""

n_ts, sz, d = 2, 20, 1
dataset_scaled = np.zeros((n_ts, sz))
bonus = np.zeros(sz)
bonus[10] = 2
# bonus[7] = 1
bonus[13] = -2
bonus2 = np.zeros(sz)
bonus2[8] = -1
# bonus[7] = -1
for x in range(20):
    dataset_scaled[0][x] = 0.1*x + 4 + random.random()*0.3 + 0.5*bonus[x - 3] + bonus2[x - 3]
    dataset_scaled[1][x] = 0.1*x + random.random()*0.3 + 0.5*bonus[x]

path, sim = metrics.dtw_path(dataset_scaled[0], dataset_scaled[1])

dataset_scaled[0] -= 2
matrix_path = numpy.zeros((sz, sz), dtype=numpy.int)
for i, j in path:
    matrix_path[i, j] = 1
    # l = mlines.Line2D([i,5], [j,5])
    # ax.add_line(l)

plt.figure()

plt.subplot2grid((1, 3), (0, 0), colspan=2)
plt.plot(numpy.arange(sz), dataset_scaled[0], color='tab:blue')
plt.plot(numpy.arange(sz), dataset_scaled[1], color='tab:cyan')

ax = plt.gca()
for i, j in path:
    if i in (2, 5, 8, 13, 18):
        l = mlines.Line2D([i, j], [dataset_scaled[0][i], dataset_scaled[1][j]], color='tab:gray', dashes=(5, 5))
        ax.add_line(l)

plt.subplot(1, 3, 3)
# plt.plot(matrix_path, cmap="gray_r")
plt.imshow(matrix_path, cmap="gray_r")

plt.tight_layout()
plt.savefig('example.pdf')


==> img/example2.py <==
import numpy
import matplotlib.pyplot as plt

from tslearn.generators import random_walks
from tslearn.preprocessing import TimeSeriesScalerMeanVariance
from tslearn import metrics
import matplotlib.lines as mlines
import matplotlib
import numpy as np
import random


matplotlib.rcParams.update({'font.size': 17})

"""
numpy.random.seed(0)
n_ts, sz, d = 2, 20, 1
dataset = random_walks(n_ts=n_ts, sz=sz, d=d)
dataset[1] += 10
scaler = TimeSeriesScalerMeanVariance(mu=0., std=1.)  # Rescale time series
dataset_scaled = scaler.fit_transform(dataset)
"""

n_ts, sz, d = 2, 20, 1
dataset_scaled = np.zeros((n_ts, sz))
bonus = np.zeros(sz)
bonus[10] = 2
bonus[5] = -1
# bonus[7] = 1
bonus[13] = -2
bonus2 = np.zeros(sz)
# bonus2[8] = -1
# bonus[7] = -1
for x in range(20):
    dataset_scaled[0][x] = 0.01*x + 0.01*bonus[x - 1] + bonus2[x - 1]
    dataset_scaled[1][x] = 0.01*x + 0.01*bonus[x]

path, sim = metrics.dtw_path(dataset_scaled[0], dataset_scaled[1])

dataset_scaled[0] += 0.2
matrix_path = numpy.zeros((sz, sz), dtype=numpy.int)
for i, j in path:
    matrix_path[i, j] = 1
    # l = mlines.Line2D([i,5], [j,5])
    # ax.add_line(l)

plt.figure()

plt.subplot2grid((1, 3), (0, 0), colspan=2)
plt.plot(numpy.arange(sz), dataset_scaled[0], color='tab:blue', linewidth=2)
plt.plot(numpy.arange(sz), dataset_scaled[1], color='tab:cyan', linewidth=2)

ax = plt.gca()
for i, j in path:
    if True: # i in (2, 5, 8, 13, 18):
        l = mlines.Line2D([i, j], [dataset_scaled[0][i], dataset_scaled[1][j]], color='tab:gray', linewidth=1, dashes=(5, 5))
        ax.add_line(l)

plt.xlim(right=20)
ax.axes.get_yaxis().set_visible(False)


plt.subplot(1, 3, 3)
# plt.plot(matrix_path, cmap="gray_r")
plt.imshow(matrix_path, cmap="gray_r")

plt.tight_layout()
plt.show()
#plt.savefig('example.pdf')


==> img/example3.py <==
#!/usr/bin/env python3
import numpy
import matplotlib.pyplot as plt

from tslearn.generators import random_walks
from tslearn.preprocessing import TimeSeriesScalerMeanVariance
from tslearn import metrics
import matplotlib.lines as mlines
import matplotlib
import numpy as np
import random


matplotlib.rcParams.update({'font.size': 17})

"""
numpy.random.seed(0)
n_ts, sz, d = 2, 20, 1
dataset = random_walks(n_ts=n_ts, sz=sz, d=d)
dataset[1] += 10
scaler = TimeSeriesScalerMeanVariance(mu=0., std=1.)  # Rescale time series
dataset_scaled = scaler.fit_transform(dataset)
"""

n_ts, sz, d = 2, 20, 1
dataset_scaled = np.zeros((n_ts, sz))
bonus = np.zeros(sz)
bonus[10] = 2
bonus[5] = -1
# bonus[7] = 1
bonus[13] = -2
bonus2 = np.zeros(sz)
# bonus2[8] = -1
# bonus[7] = -1
for x in range(20):
    dataset_scaled[0][x] = 0.01*x + 0.01*bonus[x - 1] + bonus2[x - 1]
    dataset_scaled[1][x] = 0.01*x + 0.01*bonus[x]

path, sim = metrics.dtw_path(dataset_scaled[0], dataset_scaled[1])

dataset_scaled[0] += 0.2
matrix_path = numpy.zeros((sz, sz), dtype=numpy.int)
for i, j in path:
    matrix_path[i, j] = 1
    # l = mlines.Line2D([i,5], [j,5])
    # ax.add_line(l)
# matrix_path = np.flipud(matrix_path)

plt.figure(figsize=(6,3))

plt.subplot2grid((1, 3), (0, 0), colspan=2)
plt.plot(numpy.arange(sz), dataset_scaled[0], color='tab:blue', linewidth=2)
plt.plot(numpy.arange(sz), dataset_scaled[1], color='tab:cyan', linewidth=2)

ax = plt.gca()
for i, j in path:
    if True: # i in (2, 5, 8, 13, 18):
        l = mlines.Line2D([i, j], [dataset_scaled[0][i], dataset_scaled[1][j]], color='tab:gray', linewidth=1, dashes=(5, 5))
        ax.add_line(l)

plt.xlim(right=20)
ax.axes.get_yaxis().set_visible(False)


ax2 = plt.subplot(1, 3, 3)
# ax2.invert_yaxis()
ax2.set_ylim(-0.5, 19.5)
ax2.set_xlim(-0.5, 19.5)
# plt.plot(matrix_path, cmap="gray_r")
plt.imshow(matrix_path, cmap="gray_r")

plt.tight_layout()
# plt.show()
plt.savefig('example3.pdf')

